Estimating Error and Bias in Offline Evaluation Results

Offline evaluations of recommender systems attempt to estimate users' satisfaction with recommendations using static data from prior user interactions. These evaluations provide researchers and developers with first approximations of the likely performance of a new system and help weed out bad ideas before presenting them to users. However, offline evaluation cannot accurately assess novel, relevant recommendations, because the most novel items were previously unknown to the user, so they are missing from the historical data and cannot be judged as relevant. We present a simulation study to estimate the error that such missing data causes in commonly-used evaluation metrics in order to assess its prevalence and impact. We find that missing data in the rating or observation process causes the evaluation protocol to systematically mis-estimate metric values, and in some cases erroneously determine that a popularity-based recommender outperforms even a perfect personalized recommender. Substantial breakthroughs in recommendation quality, therefore, will be difficult to assess with existing offline techniques.

==> TablePrep.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Table Preparation\n",
    "\n",
    "This notebook prepares some tables."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Calibration Table\n",
    "\n",
    "We want that big calibration table."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Data</th>\n",
       "      <th>Opt.</th>\n",
       "      <th>Model</th>\n",
       "      <th>I-I Sim</th>\n",
       "      <th>Item Pop</th>\n",
       "      <th>U-U Sim</th>\n",
       "      <th>User Act</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <td>0</td>\n",
       "      <td>ML1M</td>\n",
       "      <td>Avg. Loss</td>\n",
       "      <td>IBP-Unif</td>\n",
       "      <td>0.170</td>\n",
       "      <td>0.973</td>\n",
       "      <td>0.227</td>\n",
       "      <td>0.373</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1</td>\n",
       "      <td>ML1M</td>\n",
       "      <td>Avg. Loss</td>\n",
       "      <td>IBP-Pop</td>\n",
       "      <td>0.200</td>\n",
       "      <td>1.793</td>\n",
       "      <td>0.170</td>\n",
       "      <td>0.388</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2</td>\n",
       "      <td>ML1M</td>\n",
       "      <td>Avg. Loss</td>\n",
       "      <td>LDA-Unif</td>\n",
       "      <td>0.137</td>\n",
       "      <td>0.737</td>\n",
       "      <td>0.082</td>\n",
       "      <td>0.669</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3</td>\n",
       "      <td>ML1M</td>\n",
       "      <td>Avg. Loss</td>\n",
       "      <td>LDA-Pop</td>\n",
       "      <td>0.050</td>\n",
       "      <td>2.063</td>\n",
       "      <td>0.291</td>\n",
       "      <td>1.084</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4</td>\n",
       "      <td>ML1M</td>\n",
       "      <td>I-I Sim</td>\n",
       "      <td>IBP-Unif</td>\n",
       "      <td>0.218</td>\n",
       "      <td>0.846</td>\n",
       "      <td>0.185</td>\n",
       "      <td>0.477</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   Data       Opt.     Model  I-I Sim  Item Pop  U-U Sim  User Act\n",
       "0  ML1M  Avg. Loss  IBP-Unif    0.170     0.973    0.227     0.373\n",
       "1  ML1M  Avg. Loss   IBP-Pop    0.200     1.793    0.170     0.388\n",
       "2  ML1M  Avg. Loss  LDA-Unif    0.137     0.737    0.082     0.669\n",
       "3  ML1M  Avg. Loss   LDA-Pop    0.050     2.063    0.291     1.084\n",
       "4  ML1M    I-I Sim  IBP-Unif    0.218     0.846    0.185     0.477"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "calib = pd.read_csv('calibration_table.tsv', sep='\\t')\n",
    "calib.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th>I-I Sim</th>\n",
       "      <th>Item Pop</th>\n",
       "      <th>U-U Sim</th>\n",
       "      <th>User Act</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Data</th>\n",
       "      <th>Model</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <td rowspan=\"4\" valign=\"top\">ML1M</td>\n",
       "      <td>IBP-Unif</td>\n",
       "      <td>0.170</td>\n",
       "      <td>0.973</td>\n",
       "      <td>0.227</td>\n",
       "      <td>0.373</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>IBP-Pop</td>\n",
       "      <td>0.200</td>\n",
       "      <td>1.793</td>\n",
       "      <td>0.170</td>\n",
       "      <td>0.388</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>LDA-Unif</td>\n",
       "      <td>0.137</td>\n",
       "      <td>0.737</td>\n",
       "      <td>0.082</td>\n",
       "      <td>0.669</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>LDA-Pop</td>\n",
       "      <td>0.050</td>\n",
       "      <td>2.063</td>\n",
       "      <td>0.291</td>\n",
       "      <td>1.084</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>AZM5</td>\n",
       "      <td>IBP-Unif</td>\n",
       "      <td>0.024</td>\n",
       "      <td>4.639</td>\n",
       "      <td>0.020</td>\n",
       "      <td>0.100</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "               I-I Sim  Item Pop  U-U Sim  User Act\n",
       "Data Model                                         \n",
       "ML1M IBP-Unif    0.170     0.973    0.227     0.373\n",
       "     IBP-Pop     0.200     1.793    0.170     0.388\n",
       "     LDA-Unif    0.137     0.737    0.082     0.669\n",
       "     LDA-Pop     0.050     2.063    0.291     1.084\n",
       "AZM5 IBP-Unif    0.024     4.639    0.020     0.100"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "calib_avg = calib[calib['Opt.'] == 'Avg. Loss'].drop(columns=['Opt.']).set_index(['Data', 'Model'])\n",
    "calib_avg.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Data</th>\n",
       "      <th>Opt.</th>\n",
       "      <th>Model</th>\n",
       "      <th>I-I Sim</th>\n",
       "      <th>Item Pop</th>\n",
       "      <th>U-U Sim</th>\n",
       "      <th>User Act</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <td>0</td>\n",
       "      <td>ML1M</td>\n",
       "      <td>I-I Sim</td>\n",
       "      <td>IBP-Unif</td>\n",
       "      <td>0.218</td>\n",
       "      <td>0.846</td>\n",
       "      <td>0.185</td>\n",
       "      <td>0.477</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1</td>\n",
       "      <td>ML1M</td>\n",
       "      <td>I-I Sim</td>\n",
       "      <td>IBP-Pop</td>\n",
       "      <td>0.081</td>\n",
       "      <td>1.184</td>\n",
       "      <td>0.294</td>\n",
       "      <td>0.361</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2</td>\n",
       "      <td>ML1M</td>\n",
       "      <td>I-I Sim</td>\n",
       "      <td>LDA-Unif</td>\n",
       "      <td>0.011</td>\n",
       "      <td>0.460</td>\n",
       "      <td>0.355</td>\n",
       "      <td>0.397</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3</td>\n",
       "      <td>ML1M</td>\n",
       "      <td>I-I Sim</td>\n",
       "      <td>LDA-Pop</td>\n",
       "      <td>0.002</td>\n",
       "      <td>0.490</td>\n",
       "      <td>0.163</td>\n",
       "      <td>0.478</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4</td>\n",
       "      <td>ML1M</td>\n",
       "      <td>Item Pop</td>\n",
       "      <td>IBP-Unif</td>\n",
       "      <td>1.385</td>\n",
       "      <td>0.791</td>\n",
       "      <td>1.132</td>\n",
       "      <td>4.022</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   Data      Opt.     Model  I-I Sim  Item Pop  U-U Sim  User Act\n",
       "0  ML1M   I-I Sim  IBP-Unif    0.218     0.846    0.185     0.477\n",
       "1  ML1M   I-I Sim   IBP-Pop    0.081     1.184    0.294     0.361\n",
       "2  ML1M   I-I Sim  LDA-Unif    0.011     0.460    0.355     0.397\n",
       "3  ML1M   I-I Sim   LDA-Pop    0.002     0.490    0.163     0.478\n",
       "4  ML1M  Item Pop  IBP-Unif    1.385     0.791    1.132     4.022"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "calib_ref = calib[calib['Opt.'] != 'Avg. Loss'].reset_index(drop=True)\n",
    "calib_ref.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th>Model</th>\n",
       "      <th>Divergence</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Data</th>\n",
       "      <th>Opt.</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <td rowspan=\"4\" valign=\"top\">AZM5</td>\n",
       "      <td>I-I Sim</td>\n",
       "      <td>LDA-Pop</td>\n",
       "      <td>0.004</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>Item Pop</td>\n",
       "      <td>LDA-Pop</td>\n",
       "      <td>0.419</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>U-U Sim</td>\n",
       "      <td>LDA-Unif</td>\n",
       "      <td>0.001</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>User Act</td>\n",
       "      <td>IBP-Unif</td>\n",
       "      <td>0.033</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td rowspan=\"4\" valign=\"top\">ML1M</td>\n",
       "      <td>I-I Sim</td>\n",
       "      <td>LDA-Pop</td>\n",
       "      <td>0.002</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>Item Pop</td>\n",
       "      <td>LDA-Pop</td>\n",
       "      <td>0.458</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>U-U Sim</td>\n",
       "      <td>LDA-Unif</td>\n",
       "      <td>0.006</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>User Act</td>\n",
       "      <td>LDA-Unif</td>\n",
       "      <td>0.262</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td rowspan=\"4\" valign=\"top\">STMV1</td>\n",
       "      <td>I-I Sim</td>\n",
       "      <td>IBP-Unif</td>\n",
       "      <td>0.140</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>Item Pop</td>\n",
       "      <td>IBP-Unif</td>\n",
       "      <td>0.373</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>U-U Sim</td>\n",
       "      <td>LDA-Pop</td>\n",
       "      <td>0.077</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>User Act</td>\n",
       "      <td>LDA-Unif</td>\n",
       "      <td>0.353</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                   Model  Divergence\n",
       "Data  Opt.                          \n",
       "AZM5  I-I Sim    LDA-Pop       0.004\n",
       "      Item Pop   LDA-Pop       0.419\n",
       "      U-U Sim   LDA-Unif       0.001\n",
       "      User Act  IBP-Unif       0.033\n",
       "ML1M  I-I Sim    LDA-Pop       0.002\n",
       "      Item Pop   LDA-Pop       0.458\n",
       "      U-U Sim   LDA-Unif       0.006\n",
       "      User Act  LDA-Unif       0.262\n",
       "STMV1 I-I Sim   IBP-Unif       0.140\n",
       "      Item Pop  IBP-Unif       0.373\n",
       "      U-U Sim    LDA-Pop       0.077\n",
       "      User Act  LDA-Unif       0.353"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "def best(df):\n",
    "    col = df.name[-1]\n",
    "    best = df.nsmallest(1, col)\n",
    "    return best[['Model', col]].rename(columns={col: 'Divergence'})\n",
    "\n",
    "calib_rb = calib_ref.groupby(['Data', 'Opt.']).apply(best)\n",
    "calib_rb.reset_index(level=-1, drop=True, inplace=True)\n",
    "calib_rb"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>Opt.</th>\n",
       "      <th>I-I Sim</th>\n",
       "      <th>Item Pop</th>\n",
       "      <th>U-U Sim</th>\n",
       "      <th>User Act</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Data</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <td>AZM5</td>\n",
       "      <td>0.004</td>\n",
       "      <td>0.419</td>\n",
       "      <td>0.001</td>\n",
       "      <td>0.033</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>ML1M</td>\n",
       "      <td>0.002</td>\n",
       "      <td>0.458</td>\n",
       "      <td>0.006</td>\n",
       "      <td>0.262</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>STMV1</td>\n",
       "      <td>0.140</td>\n",
       "      <td>0.373</td>\n",
       "      <td>0.077</td>\n",
       "      <td>0.353</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "Opt.   I-I Sim  Item Pop  U-U Sim  User Act\n",
       "Data                                       \n",
       "AZM5     0.004     0.419    0.001     0.033\n",
       "ML1M     0.002     0.458    0.006     0.262\n",
       "STMV1    0.140     0.373    0.077     0.353"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "cref = calib_rb.reset_index().pivot(columns='Opt.', values='Divergence', index='Data')\n",
    "cref"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th>I-I Sim</th>\n",
       "      <th>Item Pop</th>\n",
       "      <th>U-U Sim</th>\n",
       "      <th>User Act</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Data</th>\n",
       "      <th>Model</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <td rowspan=\"4\" valign=\"top\">ML1M</td>\n",
       "      <td>IBP-Unif</td>\n",
       "      <td>84.000000</td>\n",
       "      <td>1.124454</td>\n",
       "      <td>36.833333</td>\n",
       "      <td>0.423664</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>IBP-Pop</td>\n",
       "      <td>99.000000</td>\n",
       "      <td>2.914847</td>\n",
       "      <td>27.333333</td>\n",
       "      <td>0.480916</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>LDA-Unif</td>\n",
       "      <td>67.500000</td>\n",
       "      <td>0.609170</td>\n",
       "      <td>12.666667</td>\n",
       "      <td>1.553435</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>LDA-Pop</td>\n",
       "      <td>24.000000</td>\n",
       "      <td>3.504367</td>\n",
       "      <td>47.500000</td>\n",
       "      <td>3.137405</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td rowspan=\"4\" valign=\"top\">AZM5</td>\n",
       "      <td>IBP-Unif</td>\n",
       "      <td>5.000000</td>\n",
       "      <td>10.071599</td>\n",
       "      <td>19.000000</td>\n",
       "      <td>2.030303</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>IBP-Pop</td>\n",
       "      <td>3.000000</td>\n",
       "      <td>8.952267</td>\n",
       "      <td>19.000000</td>\n",
       "      <td>3.363636</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>LDA-Unif</td>\n",
       "      <td>2.750000</td>\n",
       "      <td>1.455847</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>2.454545</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>LDA-Pop</td>\n",
       "      <td>7.750000</td>\n",
       "      <td>0.157518</td>\n",
       "      <td>7.000000</td>\n",
       "      <td>0.363636</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td rowspan=\"4\" valign=\"top\">STMV1</td>\n",
       "      <td>IBP-Unif</td>\n",
       "      <td>14.021429</td>\n",
       "      <td>2.482574</td>\n",
       "      <td>21.324675</td>\n",
       "      <td>11.756374</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>IBP-Pop</td>\n",
       "      <td>1.614286</td>\n",
       "      <td>5.589812</td>\n",
       "      <td>9.000000</td>\n",
       "      <td>6.042493</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>LDA-Unif</td>\n",
       "      <td>33.878571</td>\n",
       "      <td>6.067024</td>\n",
       "      <td>77.597403</td>\n",
       "      <td>7.781870</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>LDA-Pop</td>\n",
       "      <td>33.828571</td>\n",
       "      <td>5.517426</td>\n",
       "      <td>77.454545</td>\n",
       "      <td>8.209632</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                  I-I Sim   Item Pop    U-U Sim   User Act\n",
       "Data  Model                                               \n",
       "ML1M  IBP-Unif  84.000000   1.124454  36.833333   0.423664\n",
       "      IBP-Pop   99.000000   2.914847  27.333333   0.480916\n",
       "      LDA-Unif  67.500000   0.609170  12.666667   1.553435\n",
       "      LDA-Pop   24.000000   3.504367  47.500000   3.137405\n",
       "AZM5  IBP-Unif   5.000000  10.071599  19.000000   2.030303\n",
       "      IBP-Pop    3.000000   8.952267  19.000000   3.363636\n",
       "      LDA-Unif   2.750000   1.455847   1.000000   2.454545\n",
       "      LDA-Pop    7.750000   0.157518   7.000000   0.363636\n",
       "STMV1 IBP-Unif  14.021429   2.482574  21.324675  11.756374\n",
       "      IBP-Pop    1.614286   5.589812   9.000000   6.042493\n",
       "      LDA-Unif  33.878571   6.067024  77.597403   7.781870\n",
       "      LDA-Pop   33.828571   5.517426  77.454545   8.209632"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "rel_loss = (calib_avg - cref) / cref\n",
    "rel_loss"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr th {\n",
       "        text-align: left;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr:last-of-type th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th colspan=\"2\" halign=\"left\">I-I Sim</th>\n",
       "      <th colspan=\"2\" halign=\"left\">Item Pop</th>\n",
       "      <th colspan=\"2\" halign=\"left\">U-U Sim</th>\n",
       "      <th colspan=\"2\" halign=\"left\">User Act</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th>KLD</th>\n",
       "      <th>Loss</th>\n",
       "      <th>KLD</th>\n",
       "      <th>Loss</th>\n",
       "      <th>KLD</th>\n",
       "      <th>Loss</th>\n",
       "      <th>KLD</th>\n",
       "      <th>Loss</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Data</th>\n",
       "      <th>Model</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <td rowspan=\"4\" valign=\"top\">ML1M</td>\n",
       "      <td>IBP-Unif</td>\n",
       "      <td>0.170</td>\n",
       "      <td>84.000000</td>\n",
       "      <td>0.973</td>\n",
       "      <td>1.124454</td>\n",
       "      <td>0.227</td>\n",
       "      <td>36.833333</td>\n",
       "      <td>0.373</td>\n",
       "      <td>0.423664</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>IBP-Pop</td>\n",
       "      <td>0.200</td>\n",
       "      <td>99.000000</td>\n",
       "      <td>1.793</td>\n",
       "      <td>2.914847</td>\n",
       "      <td>0.170</td>\n",
       "      <td>27.333333</td>\n",
       "      <td>0.388</td>\n",
       "      <td>0.480916</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>LDA-Unif</td>\n",
       "      <td>0.137</td>\n",
       "      <td>67.500000</td>\n",
       "      <td>0.737</td>\n",
       "      <td>0.609170</td>\n",
       "      <td>0.082</td>\n",
       "      <td>12.666667</td>\n",
       "      <td>0.669</td>\n",
       "      <td>1.553435</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>LDA-Pop</td>\n",
       "      <td>0.050</td>\n",
       "      <td>24.000000</td>\n",
       "      <td>2.063</td>\n",
       "      <td>3.504367</td>\n",
       "      <td>0.291</td>\n",
       "      <td>47.500000</td>\n",
       "      <td>1.084</td>\n",
       "      <td>3.137405</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td rowspan=\"4\" valign=\"top\">AZM5</td>\n",
       "      <td>IBP-Unif</td>\n",
       "      <td>0.024</td>\n",
       "      <td>5.000000</td>\n",
       "      <td>4.639</td>\n",
       "      <td>10.071599</td>\n",
       "      <td>0.020</td>\n",
       "      <td>19.000000</td>\n",
       "      <td>0.100</td>\n",
       "      <td>2.030303</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>IBP-Pop</td>\n",
       "      <td>0.016</td>\n",
       "      <td>3.000000</td>\n",
       "      <td>4.170</td>\n",
       "      <td>8.952267</td>\n",
       "      <td>0.020</td>\n",
       "      <td>19.000000</td>\n",
       "      <td>0.144</td>\n",
       "      <td>3.363636</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>LDA-Unif</td>\n",
       "      <td>0.015</td>\n",
       "      <td>2.750000</td>\n",
       "      <td>1.029</td>\n",
       "      <td>1.455847</td>\n",
       "      <td>0.002</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.114</td>\n",
       "      <td>2.454545</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>LDA-Pop</td>\n",
       "      <td>0.035</td>\n",
       "      <td>7.750000</td>\n",
       "      <td>0.485</td>\n",
       "      <td>0.157518</td>\n",
       "      <td>0.008</td>\n",
       "      <td>7.000000</td>\n",
       "      <td>0.045</td>\n",
       "      <td>0.363636</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td rowspan=\"4\" valign=\"top\">STMV1</td>\n",
       "      <td>IBP-Unif</td>\n",
       "      <td>2.103</td>\n",
       "      <td>14.021429</td>\n",
       "      <td>1.299</td>\n",
       "      <td>2.482574</td>\n",
       "      <td>1.719</td>\n",
       "      <td>21.324675</td>\n",
       "      <td>4.503</td>\n",
       "      <td>11.756374</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>IBP-Pop</td>\n",
       "      <td>0.366</td>\n",
       "      <td>1.614286</td>\n",
       "      <td>2.458</td>\n",
       "      <td>5.589812</td>\n",
       "      <td>0.770</td>\n",
       "      <td>9.000000</td>\n",
       "      <td>2.486</td>\n",
       "      <td>6.042493</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>LDA-Unif</td>\n",
       "      <td>4.883</td>\n",
       "      <td>33.878571</td>\n",
       "      <td>2.636</td>\n",
       "      <td>6.067024</td>\n",
       "      <td>6.052</td>\n",
       "      <td>77.597403</td>\n",
       "      <td>3.100</td>\n",
       "      <td>7.781870</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>LDA-Pop</td>\n",
       "      <td>4.876</td>\n",
       "      <td>33.828571</td>\n",
       "      <td>2.431</td>\n",
       "      <td>5.517426</td>\n",
       "      <td>6.041</td>\n",
       "      <td>77.454545</td>\n",
       "      <td>3.251</td>\n",
       "      <td>8.209632</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "               I-I Sim            Item Pop            U-U Sim             \\\n",
       "                   KLD       Loss      KLD       Loss     KLD       Loss   \n",
       "Data  Model                                                                \n",
       "ML1M  IBP-Unif   0.170  84.000000    0.973   1.124454   0.227  36.833333   \n",
       "      IBP-Pop    0.200  99.000000    1.793   2.914847   0.170  27.333333   \n",
       "      LDA-Unif   0.137  67.500000    0.737   0.609170   0.082  12.666667   \n",
       "      LDA-Pop    0.050  24.000000    2.063   3.504367   0.291  47.500000   \n",
       "AZM5  IBP-Unif   0.024   5.000000    4.639  10.071599   0.020  19.000000   \n",
       "      IBP-Pop    0.016   3.000000    4.170   8.952267   0.020  19.000000   \n",
       "      LDA-Unif   0.015   2.750000    1.029   1.455847   0.002   1.000000   \n",
       "      LDA-Pop    0.035   7.750000    0.485   0.157518   0.008   7.000000   \n",
       "STMV1 IBP-Unif   2.103  14.021429    1.299   2.482574   1.719  21.324675   \n",
       "      IBP-Pop    0.366   1.614286    2.458   5.589812   0.770   9.000000   \n",
       "      LDA-Unif   4.883  33.878571    2.636   6.067024   6.052  77.597403   \n",
       "      LDA-Pop    4.876  33.828571    2.431   5.517426   6.041  77.454545   \n",
       "\n",
       "               User Act             \n",
       "                    KLD       Loss  \n",
       "Data  Model                         \n",
       "ML1M  IBP-Unif    0.373   0.423664  \n",
       "      IBP-Pop     0.388   0.480916  \n",
       "      LDA-Unif    0.669   1.553435  \n",
       "      LDA-Pop     1.084   3.137405  \n",
       "AZM5  IBP-Unif    0.100   2.030303  \n",
       "      IBP-Pop     0.144   3.363636  \n",
       "      LDA-Unif    0.114   2.454545  \n",
       "      LDA-Pop     0.045   0.363636  \n",
       "STMV1 IBP-Unif    4.503  11.756374  \n",
       "      IBP-Pop     2.486   6.042493  \n",
       "      LDA-Unif    3.100   7.781870  \n",
       "      LDA-Pop     3.251   8.209632  "
      ]
     },
     "execution_count": 41,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fit_merge = pd.concat({'KLD': calib_avg, 'Loss': rel_loss}, axis=1)\n",
    "fit_merge = fit_merge.reorder_levels([1,0], 1).sort_index(1)\n",
    "fit_merge"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Data   Model   \n",
       "ML1M   IBP-Unif    30.595363\n",
       "       IBP-Pop     32.432274\n",
       "       LDA-Unif    20.582318\n",
       "       LDA-Pop     19.535443\n",
       "AZM5   IBP-Unif     9.025476\n",
       "       IBP-Pop      8.578976\n",
       "       LDA-Unif     1.915098\n",
       "       LDA-Pop      3.817789\n",
       "STMV1  IBP-Unif    12.396263\n",
       "       IBP-Pop      5.561648\n",
       "       LDA-Unif    31.331217\n",
       "       LDA-Pop     31.252544\n",
       "dtype: float64"
      ]
     },
     "execution_count": 60,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "metrics = fit_merge.columns.levels[0]\n",
    "losses = fit_merge.reorder_levels([1,0], 1).loc[:, 'Loss']\n",
    "losses.mean(axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr th {\n",
       "        text-align: left;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr:last-of-type th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th colspan=\"2\" halign=\"left\">I-I Sim</th>\n",
       "      <th colspan=\"2\" halign=\"left\">Item Pop</th>\n",
       "      <th colspan=\"2\" halign=\"left\">U-U Sim</th>\n",
       "      <th colspan=\"2\" halign=\"left\">User Act</th>\n",
       "      <th>Avg</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th>KLD</th>\n",
       "      <th>Loss</th>\n",
       "      <th>KLD</th>\n",
       "      <th>Loss</th>\n",
       "      <th>KLD</th>\n",
       "      <th>Loss</th>\n",
       "      <th>KLD</th>\n",
       "      <th>Loss</th>\n",
       "      <th>Loss</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Data</th>\n",
       "      <th>Model</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <td rowspan=\"4\" valign=\"top\">ML1M</td>\n",
       "      <td>IBP-Unif</td>\n",
       "      <td>0.170</td>\n",
       "      <td>84.000000</td>\n",
       "      <td>0.973</td>\n",
       "      <td>1.124454</td>\n",
       "      <td>0.227</td>\n",
       "      <td>36.833333</td>\n",
       "      <td>0.373</td>\n",
       "      <td>0.423664</td>\n",
       "      <td>30.595363</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>IBP-Pop</td>\n",
       "      <td>0.200</td>\n",
       "      <td>99.000000</td>\n",
       "      <td>1.793</td>\n",
       "      <td>2.914847</td>\n",
       "      <td>0.170</td>\n",
       "      <td>27.333333</td>\n",
       "      <td>0.388</td>\n",
       "      <td>0.480916</td>\n",
       "      <td>32.432274</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>LDA-Unif</td>\n",
       "      <td>0.137</td>\n",
       "      <td>67.500000</td>\n",
       "      <td>0.737</td>\n",
       "      <td>0.609170</td>\n",
       "      <td>0.082</td>\n",
       "      <td>12.666667</td>\n",
       "      <td>0.669</td>\n",
       "      <td>1.553435</td>\n",
       "      <td>20.582318</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>LDA-Pop</td>\n",
       "      <td>0.050</td>\n",
       "      <td>24.000000</td>\n",
       "      <td>2.063</td>\n",
       "      <td>3.504367</td>\n",
       "      <td>0.291</td>\n",
       "      <td>47.500000</td>\n",
       "      <td>1.084</td>\n",
       "      <td>3.137405</td>\n",
       "      <td>19.535443</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td rowspan=\"4\" valign=\"top\">AZM5</td>\n",
       "      <td>IBP-Unif</td>\n",
       "      <td>0.024</td>\n",
       "      <td>5.000000</td>\n",
       "      <td>4.639</td>\n",
       "      <td>10.071599</td>\n",
       "      <td>0.020</td>\n",
       "      <td>19.000000</td>\n",
       "      <td>0.100</td>\n",
       "      <td>2.030303</td>\n",
       "      <td>9.025476</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>IBP-Pop</td>\n",
       "      <td>0.016</td>\n",
       "      <td>3.000000</td>\n",
       "      <td>4.170</td>\n",
       "      <td>8.952267</td>\n",
       "      <td>0.020</td>\n",
       "      <td>19.000000</td>\n",
       "      <td>0.144</td>\n",
       "      <td>3.363636</td>\n",
       "      <td>8.578976</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>LDA-Unif</td>\n",
       "      <td>0.015</td>\n",
       "      <td>2.750000</td>\n",
       "      <td>1.029</td>\n",
       "      <td>1.455847</td>\n",
       "      <td>0.002</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.114</td>\n",
       "      <td>2.454545</td>\n",
       "      <td>1.915098</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>LDA-Pop</td>\n",
       "      <td>0.035</td>\n",
       "      <td>7.750000</td>\n",
       "      <td>0.485</td>\n",
       "      <td>0.157518</td>\n",
       "      <td>0.008</td>\n",
       "      <td>7.000000</td>\n",
       "      <td>0.045</td>\n",
       "      <td>0.363636</td>\n",
       "      <td>3.817789</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td rowspan=\"4\" valign=\"top\">STMV1</td>\n",
       "      <td>IBP-Unif</td>\n",
       "      <td>2.103</td>\n",
       "      <td>14.021429</td>\n",
       "      <td>1.299</td>\n",
       "      <td>2.482574</td>\n",
       "      <td>1.719</td>\n",
       "      <td>21.324675</td>\n",
       "      <td>4.503</td>\n",
       "      <td>11.756374</td>\n",
       "      <td>12.396263</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>IBP-Pop</td>\n",
       "      <td>0.366</td>\n",
       "      <td>1.614286</td>\n",
       "      <td>2.458</td>\n",
       "      <td>5.589812</td>\n",
       "      <td>0.770</td>\n",
       "      <td>9.000000</td>\n",
       "      <td>2.486</td>\n",
       "      <td>6.042493</td>\n",
       "      <td>5.561648</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>LDA-Unif</td>\n",
       "      <td>4.883</td>\n",
       "      <td>33.878571</td>\n",
       "      <td>2.636</td>\n",
       "      <td>6.067024</td>\n",
       "      <td>6.052</td>\n",
       "      <td>77.597403</td>\n",
       "      <td>3.100</td>\n",
       "      <td>7.781870</td>\n",
       "      <td>31.331217</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>LDA-Pop</td>\n",
       "      <td>4.876</td>\n",
       "      <td>33.828571</td>\n",
       "      <td>2.431</td>\n",
       "      <td>5.517426</td>\n",
       "      <td>6.041</td>\n",
       "      <td>77.454545</td>\n",
       "      <td>3.251</td>\n",
       "      <td>8.209632</td>\n",
       "      <td>31.252544</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "               I-I Sim            Item Pop            U-U Sim             \\\n",
       "                   KLD       Loss      KLD       Loss     KLD       Loss   \n",
       "Data  Model                                                                \n",
       "ML1M  IBP-Unif   0.170  84.000000    0.973   1.124454   0.227  36.833333   \n",
       "      IBP-Pop    0.200  99.000000    1.793   2.914847   0.170  27.333333   \n",
       "      LDA-Unif   0.137  67.500000    0.737   0.609170   0.082  12.666667   \n",
       "      LDA-Pop    0.050  24.000000    2.063   3.504367   0.291  47.500000   \n",
       "AZM5  IBP-Unif   0.024   5.000000    4.639  10.071599   0.020  19.000000   \n",
       "      IBP-Pop    0.016   3.000000    4.170   8.952267   0.020  19.000000   \n",
       "      LDA-Unif   0.015   2.750000    1.029   1.455847   0.002   1.000000   \n",
       "      LDA-Pop    0.035   7.750000    0.485   0.157518   0.008   7.000000   \n",
       "STMV1 IBP-Unif   2.103  14.021429    1.299   2.482574   1.719  21.324675   \n",
       "      IBP-Pop    0.366   1.614286    2.458   5.589812   0.770   9.000000   \n",
       "      LDA-Unif   4.883  33.878571    2.636   6.067024   6.052  77.597403   \n",
       "      LDA-Pop    4.876  33.828571    2.431   5.517426   6.041  77.454545   \n",
       "\n",
       "               User Act                   Avg  \n",
       "                    KLD       Loss       Loss  \n",
       "Data  Model                                    \n",
       "ML1M  IBP-Unif    0.373   0.423664  30.595363  \n",
       "      IBP-Pop     0.388   0.480916  32.432274  \n",
       "      LDA-Unif    0.669   1.553435  20.582318  \n",
       "      LDA-Pop     1.084   3.137405  19.535443  \n",
       "AZM5  IBP-Unif    0.100   2.030303   9.025476  \n",
       "      IBP-Pop     0.144   3.363636   8.578976  \n",
       "      LDA-Unif    0.114   2.454545   1.915098  \n",
       "      LDA-Pop     0.045   0.363636   3.817789  \n",
       "STMV1 IBP-Unif    4.503  11.756374  12.396263  \n",
       "      IBP-Pop     2.486   6.042493   5.561648  \n",
       "      LDA-Unif    3.100   7.781870  31.331217  \n",
       "      LDA-Pop     3.251   8.209632  31.252544  "
      ]
     },
     "execution_count": 61,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fit_merge[('Avg', 'Loss')] = losses.mean(axis=1)\n",
    "fit_merge"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\begin{tabular}{llrrrrrrrrr}\n",
      "\\toprule\n",
      "      &         & \\multicolumn{2}{c}{I-I Sim} & \\multicolumn{2}{c}{Item Pop} & \\multicolumn{2}{c}{U-U Sim} & \\multicolumn{2}{c}{User Act} &      Avg \\\\\n",
      "      &         &     KLD &     Loss &      KLD &     Loss &     KLD &     Loss &      KLD &     Loss &     Loss \\\\\n",
      "Data & Model &         &          &          &          &         &          &          &          &          \\\\\n",
      "\\midrule\n",
      "\\multirow{4}{*}{ML1M} & IBP-Unif &   0.170 & 8400.00\\% &    0.973 &  112.45\\% &   0.227 & 3683.33\\% &    0.373 &   42.37\\% & 3059.54\\% \\\\\n",
      "      & IBP-Pop &   0.200 & 9900.00\\% &    1.793 &  291.48\\% &   0.170 & 2733.33\\% &    0.388 &   48.09\\% & 3243.23\\% \\\\\n",
      "      & LDA-Unif &   0.137 & 6750.00\\% &    0.737 &   60.92\\% &   0.082 & 1266.67\\% &    0.669 &  155.34\\% & 2058.23\\% \\\\\n",
      "      & LDA-Pop &   0.050 & 2400.00\\% &    2.063 &  350.44\\% &   0.291 & 4750.00\\% &    1.084 &  313.74\\% & 1953.54\\% \\\\\n",
      "\\cline{1-11}\n",
      "\\multirow{4}{*}{AZM5} & IBP-Unif &   0.024 &  500.00\\% &    4.639 & 1007.16\\% &   0.020 & 1900.00\\% &    0.100 &  203.03\\% &  902.55\\% \\\\\n",
      "      & IBP-Pop &   0.016 &  300.00\\% &    4.170 &  895.23\\% &   0.020 & 1900.00\\% &    0.144 &  336.36\\% &  857.90\\% \\\\\n",
      "      & LDA-Unif &   0.015 &  275.00\\% &    1.029 &  145.58\\% &   0.002 &  100.00\\% &    0.114 &  245.45\\% &  191.51\\% \\\\\n",
      "      & LDA-Pop &   0.035 &  775.00\\% &    0.485 &   15.75\\% &   0.008 &  700.00\\% &    0.045 &   36.36\\% &  381.78\\% \\\\\n",
      "\\cline{1-11}\n",
      "\\multirow{4}{*}{STMV1} & IBP-Unif &   2.103 & 1402.14\\% &    1.299 &  248.26\\% &   1.719 & 2132.47\\% &    4.503 & 1175.64\\% & 1239.63\\% \\\\\n",
      "      & IBP-Pop &   0.366 &  161.43\\% &    2.458 &  558.98\\% &   0.770 &  900.00\\% &    2.486 &  604.25\\% &  556.16\\% \\\\\n",
      "      & LDA-Unif &   4.883 & 3387.86\\% &    2.636 &  606.70\\% &   6.052 & 7759.74\\% &    3.100 &  778.19\\% & 3133.12\\% \\\\\n",
      "      & LDA-Pop &   4.876 & 3382.86\\% &    2.431 &  551.74\\% &   6.041 & 7745.45\\% &    3.251 &  820.96\\% & 3125.25\\% \\\\\n",
      "\\bottomrule\n",
      "\\end{tabular}\n",
      "\n"
     ]
    }
   ],
   "source": [
    "print(fit_merge.to_latex(formatters=[\n",
    "    ((lambda v: '{:.2f}%'.format(v * 100))\n",
    "     if t == 'Loss'\n",
    "     else (lambda v: '{:.3f}'.format(v)))\n",
    "for (m, t) in fit_merge.columns], multirow=True, multicolumn_format='c'))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

